Selective linear segmentation for detecting relevant parameter changes

Change-point processes are one flexible approach to model long time series. We propose a method to uncover which model parameter truly vary when a change-point is detected. Given a set of breakpoints, we use a penalized likelihood approach to select the best set of parameters that changes over time and we prove that the penalty function leads to a consistent selection of the true model. Estimation is carried out via the deterministic annealing expectation-maximization algorithm. Our method accounts for model selection uncertainty and associates a probability to all the possible time-varying parameter specifications. Monte Carlo simulations highlight that the method works well for many time series models including heteroskedastic processes. For a sample of 14 Hedge funds (HF) strategies, using an asset based style pricing model, we shed light on the promising ability of our method to detect the time-varying dynamics of risk exposures as well as to forecast HF returns.

==> Graph/HF_param_over_time/Replication_results_in_latex.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%% ALL DGPs: Table 2
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
SELO = 1;
if(SELO==1)
    load('.\MC_all_SELO_MBIC_new_algo_Constant.mat');
else
    load('.\MC_all_LASSO_new_algo_Constant.mat');
end
type_DGP = {'A';'B';'C';'D';'E';'F';'G';'H';'I'};

param_Name = {'Intercept';'AR1';'AR2';'V';'W'};
nb_param = [2 3 2 2 2 3 3 5 5];
nb_DGP = max(size(nb_param));
for i=1:nb_DGP
    [DGP(i)] = DGP_JRSSB(type_DGP{i},1024,'Constant');
end
taille_tab = size(nb_reg_per_param,2);
prob_break10pc_C = 100*sum(count_exact_10pc)/max(size(count_exact_10pc));
prob_break_C = 100*sum(count_break_exact)/max(size(count_break_exact));
nb_param_max = max(nb_param);
max_nb_reg = 6;
nb_reg_per_param = zeros(nb_param_max,max_nb_reg,nb_DGP);
for z=1:nb_DGP
    for i=1:nb_param(z)
        for j=1:max_nb_reg
            nb_reg_per_param(i,j,z) = 100*sum(nb_reg_all(i,:,z)==j)/size(nb_reg_all(i,:,z),2);
        end
    end
end
nb_reg_per_param_C = nb_reg_per_param;

if(SELO==1)
    load('.\MC_all_SELO_MBIC_new_algo_GARCH.mat');
else
    load('.\MC_all_LASSO_new_algo_GARCH.mat');
end
prob_break10pc_G = 100*sum(count_exact_10pc)/max(size(count_exact_10pc));
prob_break_G = 100*sum(count_break_exact)/max(size(count_break_exact));
nb_reg_per_param = zeros(nb_param_max,max_nb_reg,nb_DGP);
for z=1:nb_DGP
    for i=1:nb_param(z)
        for j=1:max_nb_reg
            nb_reg_per_param(i,j,z) = 100*sum(nb_reg_all(i,:,z)==j)/size(nb_reg_all(i,:,z),2);
        end
    end
end
nb_reg_per_param_G = nb_reg_per_param;



ind_break = logical(ones(nb_DGP,1));
ind_break([1 5]) = 0;
clear Name_latex;
clear tab_latex_C;
clear break_latex_C;
clear break10pc_latex_C;
clear tab_latex_G;
clear break_latex_G;
clear break10pc_latex_G;
for i=1:nb_DGP
    if(i~=7)
        ind = 1:nb_param(i);
    else
        ind = [1 4 5];
    end
    for z=1:nb_param(i)
        if(z==1)
            Name_latex(sum(nb_param(1:(i-1)))+z,1) = {[type_DGP{i} ' & ']};
        else
            Name_latex(sum(nb_param(1:(i-1)))+z,1) = {[' & ']};
        end
        Name_latex(sum(nb_param(1:(i-1)))+z,2) = {[param_Name{ind(z)} ' & ']};
    end
    
    true_nb_reg = DGP(i).nb_regime_per_param(1:nb_param(i));
    for z=1:nb_param(i)
        for q=1:taille_tab
            if(q==taille_tab)
                end_val = ' & ';
            else
                end_val = ' & ';
            end
            bold1 = '';
            bold2 = '';
            if(q==true_nb_reg(z))
                bold1 = '\textbf{';
                bold2 = '}';
            end
            tab_latex_C(sum(nb_param(1:(i-1))) + z,q) = {[bold1 num2str(nb_reg_per_param_C(z,q,i),'%10.1f') bold2 end_val]};
            tab_latex_G(sum(nb_param(1:(i-1))) + z,q) = {[bold1 num2str(nb_reg_per_param_G(z,q,i),'%10.1f') bold2 end_val]};
        end
    end
    
    
    for z=1:nb_param(i)
        if(z==1)
            break10pc_latex_C(sum(nb_param(1:(i-1)))+z,1) = {['\multirow{' num2str(nb_param(i)) '}{*}{' num2str(prob_break10pc_C(i),'%10.1f') '}  & ']};
            break10pc_latex_G(sum(nb_param(1:(i-1)))+z,1) = {['\multirow{' num2str(nb_param(i)) '}{*}{' num2str(prob_break10pc_G(i),'%10.1f') '}  \\ ']};
            if(ind_break(i)==1)
                break_latex_C(sum(nb_param(1:(i-1)))+z,1) = {['\multirow{' num2str(nb_param(i)) '}{*}{' num2str(prob_break_C(i),'%10.1f') '}  & ']};
                break_latex_G(sum(nb_param(1:(i-1)))+z,1) = {['\multirow{' num2str(nb_param(i)) '}{*}{' num2str(prob_break_G(i),'%10.1f') '}  & ']};
            else
                break_latex_C(sum(nb_param(1:(i-1)))+z,1) = {['\multirow{' num2str(nb_param(i)) '}{*}{ --- }  & ']};
                break_latex_G(sum(nb_param(1:(i-1)))+z,1) = {['\multirow{' num2str(nb_param(i)) '}{*}{ --- }  & ']};
            end
        else
            break_latex_C(sum(nb_param(1:(i-1)))+z,1) = {[' & ']};
            break10pc_latex_C(sum(nb_param(1:(i-1)))+z,1) = {[' & ']};
            
            break_latex_G(sum(nb_param(1:(i-1)))+z,1) = {[' & ']};
            if(z==nb_param(i))
                break10pc_latex_G(sum(nb_param(1:(i-1)))+z,1) = {[' \\[0.3cm] ']};
            else
                break10pc_latex_G(sum(nb_param(1:(i-1)))+z,1) = {[' \\ ']};
            end
        end
    end
end

tab = [Name_latex tab_latex_C break_latex_C break10pc_latex_C tab_latex_G break_latex_G break10pc_latex_G];

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%% Empirical DGP
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
dyn_variance = 'Constant';
str_fix_break = '';
Lasso = 0; %%% If Lasso for the other example , =0 break at 32.
fix_break = 1;
if(fix_break==1)
    str_fix_break = 'fix_break_';
end
Expl =     [{'Intercept'   },{'PMKT'   },{'SMB'    },{'TERM'   },{'DEF'    },{'SBD' },{'SFX' },{'SCOM'},{'UMD'    },{'SIR'    },{'STK'    },{'CPI'    },{'NAREIT' }];
ordi = 1;
if(ordi==1)
    load(['C:\Users\Helium\Dropbox\CP SELO\Empirical Results\Revisions\MC_X_emp_SELO_MBIC_new_algo_' str_fix_break dyn_variance '.mat']);
    load(['C:\Users\Helium\Dropbox\CP SELO\DATA_MC\DATA_DGP_12_fact_' dyn_variance '.mat']);
else
    load(['C:\Users\adufays\Dropbox\CP SELO\Empirical Results\Revisions\MC_X_emp_SELO_MBIC_new_algo_' str_fix_break dyn_variance '.mat']);
    load(['C:\Users\adufays\Dropbox\CP SELO\DATA_MC\DATA_DGP_12_fact_' dyn_variance '.mat']);
end
nb_DGP = size(y_MC,3);
nb_param = size(X_MC,2);

clear tab;
tab(1,1) = {' & '};
for j=1:nb_param
    tab(1,1+j) = {[Expl{j} ' & ']};
end
tab(1,nb_param+2) = {'Avg. detection \\'};
for k=1:4
    ind = 1+(k-1)*(nb_DGP+1);
    if(k<=2)
        dyn_variance = 'Constant';
    else
        dyn_variance = 'GARCH';
    end
    
    if(mod(k,2)==0)
        if(Lasso==1)
            Name = ['MC_X_emp_LASSO_new_algo_' str_fix_break dyn_variance '.mat'];
        else
            Name = ['MC_X_emp_SELO_MBIC_new_algo_' str_fix_break 'Break_begin_' dyn_variance '.mat'];
        end
        tab(ind+1,1) = {['& \multicolumn{' num2str(nb_param+1) '}{c}{ \textbf{Lasso - ' dyn_variance  ' variance}} \\' ]};
    else
        Name = ['MC_X_emp_SELO_MBIC_new_algo_' str_fix_break dyn_variance '.mat'];
        tab(ind+1,1) = {['& \multicolumn{' num2str(nb_param+1) '}{c}{ \textbf{Selective segmentation - ' dyn_variance  ' variance}} \\']};
    end
    if(ordi==1)
        load(['C:\Users\Helium\Dropbox\CP SELO\Empirical Results\Revisions\' Name]);    
    else
        load(['C:\Users\adufays\Dropbox\CP SELO\Empirical Results\Revisions\' Name]);    
    end
    for i=1:nb_DGP
        nb_regime_per_param_true = Simu_DGP(i).nb_regime_per_param;
        tab(ind+1+i,1) = {['\# CPs = ' num2str(i-1) ' & ']};
        fin_str = ' & ';
        avg = zeros(nb_param,1);
        for j=1:nb_param
            avg(j) = nb_reg_per_param(j,nb_regime_per_param_true(j),i);
            if(j<=(i-1))
                tab(ind+1+i,j+1) = {['\underline{' num2str(avg(j)) '}' fin_str]};
            else
                tab(ind+1+i,j+1) = {[num2str(avg(j)) fin_str]};
            end
        end
        
        fin_str = ' \\ ';
        if(i==nb_DGP)
            fin_str = ' \\[0.2cm]';
        end
        tab(ind+1+i,nb_param+2) = {[num2str(mean(avg),'%10.1f') fin_str]};
    end
end


%%%%% Detailed results
choice_DGP = 6;
dyn_variance = 'Constant';
Expl =     [{'Intercept'   },{'PMKT'   },{'SMB'    },{'TERM'   },{'DEF'    },{'SBD' },{'SFX' },{'SCOM'},{'UMD'    },{'SIR'    },{'STK'    },{'CPI'    },{'NAREIT' }];
ordi = 1;
if(ordi==1)
    load(['C:\Users\Helium\Dropbox\CP SELO\Empirical Results\Revisions\MC_X_emp_SELO_MBIC_new_algo_' dyn_variance '.mat']);
    load(['C:\Users\Helium\Dropbox\CP SELO\DATA_MC\DATA_DGP_12_fact_' dyn_variance '.mat']);
else
    load(['C:\Users\adufays\Dropbox\CP SELO\Empirical Results\Revisions\MC_X_emp_SELO_MBIC_new_algo_' dyn_variance '.mat']);
    load(['C:\Users\adufays\Dropbox\CP SELO\DATA_MC\DATA_DGP_12_fact_' dyn_variance '.mat']);
end
nb_DGP = size(y_MC,3);
nb_param = size(X_MC,2);

clear tab;
nb_reg = size(nb_reg_per_param,2);
for k=1:4
    if(k<=2)
        dyn_variance = 'Constant';
    else
        dyn_variance = 'GARCH';
    end
    
    if(mod(k,2)==0)
        Name = ['MC_X_emp_LASSO_new_algo_' dyn_variance '.mat'];
        tab(1,2) = {['& \multicolumn{' num2str(nb_reg) '}{c}{ \textbf{Lasso - ' dyn_variance  ' variance}} \\' ]};
    else
        Name = ['MC_X_emp_SELO_MBIC_new_algo_' dyn_variance '.mat'];
        tab(1,1) = {['& \multicolumn{' num2str(nb_reg) '}{c}{ \textbf{Selective segmentation - ' dyn_variance  ' variance}} ']};
    end
    if(ordi==1)
        load(['C:\Users\Helium\Dropbox\CP SELO\Empirical Results\Revisions\' Name]);    
    else
        load(['C:\Users\adufays\Dropbox\CP SELO\Empirical Results\Revisions\' Name]);    
    end
    nb_regime_per_param_true = Simu_DGP(choice_DGP).nb_regime_per_param;
    ind_k = 1+(k-1)*nb_reg;
    for i=1:nb_param
        tab(1+i,1) = {[Expl{i} ' & ']};
        for j=1:nb_reg
            val_cur = nb_reg_per_param(i,j,choice_DGP);
            if(j==nb_regime_per_param_true(i))
                gras = '\textbf{';
                gras2 = '}';
            else
                gras = '';
                gras2 = '';
            end
            if(k==4 && j==nb_reg)
                fin_str = '\\';
            else
                fin_str = ' & ';
            end
            tab(1+i,ind_k+j) = {[gras num2str(val_cur) gras2 fin_str]};
        end
    end
end




%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%% MS Results
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%% Empirical DGP
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
dyn_variance = 'MS';
Expl =     [{'Intercept'   },{'PMKT'   },{'SMB'    },{'TERM'   },{'DEF'    },{'SBD' },{'SFX' },{'SCOM'},{'UMD'    },{'SIR'    },{'STK'    },{'CPI'    },{'NAREIT' }];
ordi = 1;
if(ordi==1)
    load(['C:\Users\Helium\Dropbox\CP SELO\Empirical Results\Revisions\MC_X_emp_SELO_MBIC_new_algo_' dyn_variance '.mat']);
    load(['C:\Users\Helium\Dropbox\CP SELO\DATA_MC\DATA_DGP_12_fact_' dyn_variance '.mat']);
else
    load(['C:\Users\adufays\Dropbox\CP SELO\Empirical Results\Revisions\MC_X_emp_SELO_MBIC_new_algo_' dyn_variance '.mat']);
    load(['C:\Users\adufays\Dropbox\CP SELO\DATA_MC\DATA_DGP_12_fact_' dyn_variance '.mat']);
end
nb_DGP = size(y_MC,3);
nb_param = size(X_MC,2);

clear tab;
tab(1,1) = {' & '};
for j=1:nb_param
    tab(1,1+j) = {[Expl{j} ' & ']};
end
tab(1,nb_param+2) = {'Avg. detection \\'};
dyn_variance = 'MS';

ind = 1;
tab(ind+1,1) = {['& \multicolumn{' num2str(nb_param+1) '}{c}{ \textbf{Selective segmentation - ' dyn_variance  ' variance}} \\']};
Name = ['MC_X_emp_SELO_MBIC_new_algo_' dyn_variance '.mat'];
if(ordi==1)
    load(['C:\Users\Helium\Dropbox\CP SELO\Empirical Results\Revisions\' Name]);
else
    load(['C:\Users\adufays\Dropbox\CP SELO\Empirical Results\Revisions\' Name]);
end
for i=1:nb_DGP
    nb_regime_per_param_true = Simu_DGP(i).nb_regime_per_param;
    tab(ind+1+i,1) = {['\# CPs = ' num2str(i-1) ' & ']};
    fin_str = ' & ';
    avg = zeros(nb_param,1);
    for j=1:nb_param
        avg(j) = nb_reg_per_param(j,nb_regime_per_param_true(j),i);
        if(j<=(i-1))
            tab(ind+1+i,j+1) = {['\underline{' num2str(avg(j)) '}' fin_str]};
        else
            tab(ind+1+i,j+1) = {[num2str(avg(j)) fin_str]};
        end
    end
    
    fin_str = ' \\ ';
    if(i==nb_DGP)
        fin_str = ' \\[0.2cm]';
    end
    tab(ind+1+i,nb_param+2) = {[num2str(mean(avg),'%10.1f') fin_str]};
end






%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%% Big data
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
load('.\MC_big_data.mat')
sum(count_exact_10pc)
sum(count_reg_2==10)


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%% Empirical application: In-sample
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
load('.\Insample_HFI_FIA_12_fact.mat')
Simu(1) = Simu_HFI;
Simu(2) = Simu_FIA;

ind = 2;
index = [1 10];
[DATA] = AR_explanatory_var(y(:,index(ind)),order(index(ind)),[],1,X(:,2:end));
[result] = OLS_estimator(DATA.y,DATA.X,max(size(DATA.y)));
[result_CP] = OLS_estimator(DATA.y,DATA.X,Simu(ind).best_tau_init(1:Simu(ind).best_nb_reg_init));
nb_AR = order(index(ind));
regime = size(result.beta_ols,2);
dimension = size(result.beta_ols,1);
tau = [0 max(size(DATA.y))];

clear tab_latex;
tab_latex(1,1) = {[' & \multicolumn{' num2str(dimension) '}{c}{\textbf{Standard linear risk model}} \\']};
tab_latex(2,1) = {['  \cmidrule(lr){2-' num2str(dimension+1) '}']};
for i=1:regime
    tab_latex(2+2*(i-1)+1,1) = {[Date_str(tau(i)+1,4:end) ' to ' Date_str(tau(i+1),4:end) ' & ']};
    tab_latex(2+2*(i-1)+2,1) = {[' & ']};
    for j=1:dimension
        if(j==dimension)
            tab_latex(2+2*(i-1)+1,1+j) = {[num2str(result.beta_ols(j),'%10.2f') ' \\ ']};
            tab_latex(2+2*(i-1)+2,1+j) = {['(' num2str(result.beta_std(j),'%10.2f') ') \\[0.2cm] ']};
        else
            tab_latex(2+2*(i-1)+1,1+j) = {[num2str(result.beta_ols(j),'%10.2f') ' & ']};
            tab_latex(2+2*(i-1)+2,1+j) = {['(' num2str(result.beta_std(j),'%10.2f') ') & ']};
        end
    end
end
    
tau = [0 Simu(ind).best_tau_init(1:Simu(ind).best_nb_reg_init)];
clear tab_latex_CP;
regime = size(result_CP.beta_ols,2);
dimension = size(result_CP.beta_ols,1);
tab_latex_CP(1,1) = {[' & \multicolumn{' num2str(dimension) '}{c}{\textbf{CP-YZ risk model}} \\']};
tab_latex_CP(2,1) = {['  \cmidrule(lr){2-' num2str(dimension+1) '}']};
for i=1:regime
    tab_latex_CP(2+2*(i-1)+1,1) = {[Date_str(tau(i)+1,4:end) ' to ' Date_str(tau(i+1),4:end) ' & ']};
    tab_latex_CP(2+2*(i-1)+2,1) = {[' & ']};
    for j=1:dimension
        if(j==dimension)
            tab_latex_CP(2+2*(i-1)+1,1+j) = {[num2str(result_CP.beta_ols(j,i),'%10.2f') ' \\ ']};
            tab_latex_CP(2+2*(i-1)+2,1+j) = {['(' num2str(result_CP.beta_std(j,i),'%10.2f') ') \\ ']};
        else
            tab_latex_CP(2+2*(i-1)+1,1+j) = {[num2str(result_CP.beta_ols(j,i),'%10.2f') ' & ']};
            tab_latex_CP(2+2*(i-1)+2,1+j) = {['(' num2str(result_CP.beta_std(j,i),'%10.2f') ') & ']};
        end
    end
end


tau = [0 Simu(ind).best_tau'];
clear tab_latex_SELO;
regime = size(tau,2)-1;
dimension = size(Simu(ind).param_uncertainty.beta_latex,2);
tab_latex_SELO(1,1) = {[' & \multicolumn{' num2str(dimension) '}{c}{\textbf{Selective segmentation risk model (' num2str(100*max(Simu(ind).post_prob),'%10.0f') '\%) }} \\']};
tab_latex_SELO(2,1) = {['  \cmidrule(lr){2-' num2str(dimension+1) '}']};
for i=1:regime
    tab_latex_SELO(2+2*(i-1)+1,1) = {[Date_str(tau(i)+1,4:end) ' to ' Date_str(tau(i+1),4:end) ' & ']};
    bb = Simu(ind).param_uncertainty.quant_break(:,i);
    if(i==regime)
        tab_latex_SELO(2+2*(i-1)+2,1) = {[' & ']};
    else
        tab_latex_SELO(2+2*(i-1)+2,1) = {['~[' Date_str(bb(1),4:end) '~~' Date_str(bb(end),4:end) '] & ']};
    end
end
for i=1:2*regime
   for j=1:dimension
       tab_latex_SELO(2+i,1+j) = Simu(ind).param_uncertainty.beta_latex(i,j);
   end
end

a = [tab_latex;tab_latex_CP;tab_latex_SELO];


%%%%%%%%%%%%%%%%%%%%%%%  Graphics
%%% load('HF_TVP_Insample_12_fact.mat')
%%% For the same scale
ind = 2;
dimension = size(Simu(ind).param_uncertainty.beta_latex,2);
nb_AR = order(index(ind));
indice = logical(ones(dimension,1));
if(nb_AR~=0)
    indice(2:1+nb_AR) = 0;
end
count = 1;
Name = [{'Intercept'} Fact_Name];
ind_count = 0;
for i=1:dimension
    if(indice(i)==1)
       ind_count = ind_count +1;
       figure('units','normalized','outerposition',[0 0 1 1])
       plot(Date_num,squeeze(Simu(ind).param_uncertainty.beta_over_time(i,:,10)),'k','linewidth',5),hold on,plot(Date_num,squeeze(Simu(ind).param_uncertainty.beta_over_time(i,:,[1 19])),'-.k','linewidth',2.5);%,title(Name{count});
       datetick('x','yyyy','keeplimits', 'keepticks')
       mini = min(min(squeeze(Simu(ind).param_uncertainty.beta_over_time(i,:,1))),min(squeeze(param_t(i,:,1,index(ind)))))-0.1;
       maxi = max(max(squeeze(Simu(ind).param_uncertainty.beta_over_time(i,:,19))),max(squeeze(param_t(i,:,19,index(ind)))))+0.1;
       set(gca,'Xlim',[Date_num(1) Date_num(end)],'Ylim',[mini maxi],'FontName','arial','FontSize',25,'FontWeight','Bold');
       count = count +1;
       if(ind==1)
           current_Name = ['HFI_Param_over_time_' Name{ind_count}];
       else
           current_Name = ['FIA_Param_over_time_' Name{ind_count}];
       end
       saveas(gcf,[current_Name '.png']);
       saveas(gcf,[current_Name '.eps']);
       close all;
    end
end



%%%%%%%%%%%%%%%%%%%%%%%  Graphics - TVP
%%%% In Model Bitto
load('HF_TVP_Insample_12_fact.mat')
index = [1 10];
ind = 2;
nb_AR = order(index(ind));
dimension = size(X,2)+nb_AR;
indice = logical(ones(dimension+ nb_AR,1)) ;
if(nb_AR~=0)
    indice(2:1+nb_AR) = 0;
end
count = 1;
Name = [{'Intercept'} Fact_Name];
ind_count = 0;
for i=1:dimension
    if(indice(i)==1)
        ind_count = ind_count +1;
       figure('units','normalized','outerposition',[0 0 1 1])
       plot(Date_num,squeeze(param_t(i,:,10,index(ind))),'k','linewidth',5),hold on,plot(Date_num,squeeze(param_t(i,:,[1 19],index(ind))),'-.k','linewidth',2.5);%,title(Name{count});
       datetick('x','yyyy','keeplimits', 'keepticks')
       mini = min(min(squeeze(Simu(ind).param_uncertainty.beta_over_time(i,:,1))),min(squeeze(param_t(i,:,1,index(ind)))))-0.1;
       maxi = max(max(squeeze(Simu(ind).param_uncertainty.beta_over_time(i,:,19))),max(squeeze(param_t(i,:,19,index(ind)))))+0.1;
       set(gca,'Xlim',[Date_num(1) Date_num(end)],'Ylim',[mini maxi],'FontName','arial','FontSize',25,'FontWeight','Bold');
       
       count = count +1;
       if(ind==1)
           current_Name = ['TVP_HFI_Param_over_time_' Name{ind_count}];
       else
           current_Name = ['TVP_FIA_Param_over_time_' Name{ind_count}];
       end
       saveas(gcf,[current_Name '.png']);
       saveas(gcf,[current_Name '.eps']);
       close all;
    end
end

%%%%%%%%%%%%%%%%%%%%%%%% Comparison with MV
%%% In CP models
load('.\HF_JBF_with_MDL_12_fact.mat');
load('.\Approche SELO Exhaustive\Insample_SELO_MV_12_fact.mat');
ind = [1 10];
Simu(1) = Simu_HFI_MV;
Simu(2) = Simu_FIA_MV;
choice = 1;
ind_fact = find(best_perm(:,ind(choice))==1);
if(order(ind(choice))==0)
    [DATA] = AR_explanatory_var(y(:,ind(choice)),[],[],0,X(:,[true;logical(best_perm(:,ind(choice)))]));
else
    [DATA] = AR_explanatory_var(y(:,ind(choice)),order(ind(choice)),[],0,X(:,[true;logical(best_perm(:,ind(choice)))]));
end
[result_CP] = OLS_estimator(DATA.y,DATA.X,Simu(choice).best_tau_init);

tau = [0 Simu(choice).best_tau_init];
clear tab_latex_CP;
regime = size(result_CP.beta_ols,2);
dimension = size(result_CP.beta_ols,1);
tab_latex_CP(1,1) = {[' & \multicolumn{' num2str(dimension) '}{c}{\textbf{Preferred CP-MV model}} &']};
tab_latex_CP(2,1) = {['  \cmidrule(lr){2-' num2str(dimension+1) '}']};
nb_param = sum(best_perm(:,ind(choice)));
if(order(ind(choice))==1)
    tab_latex_CP(3,1) = {'Period & 	Int. & 	AR1 & '};
else
    tab_latex_CP(3,1) = {'Period & 	Int. & 	'};
end
for i=1:nb_param
    tab_latex_CP(3,1+i) = {[Fact_Name{ind_fact(i)} ' & ']}; 
end

for i=1:regime
    tab_latex_CP(3+2*(i-1)+1,1) = {[Date_str(tau(i)+1,4:end) ' to ' Date_str(tau(i+1),4:end) ' & ']};
    tab_latex_CP(3+2*(i-1)+2,1) = {[' & ']};
    for j=1:dimension

            tab_latex_CP(3+2*(i-1)+1,1+j) = {[num2str(result_CP.beta_ols(j,i),'%10.2f') ' & ']};
            tab_latex_CP(3+2*(i-1)+2,1+j) = {['(' num2str(result_CP.beta_std(j,i),'%10.2f') ') & ']};

    end
end


tau = [0 Simu(choice).best_tau_init];
clear tab_latex_SELO;
regime = size(result_CP.beta_ols,2);
dimension = size(Simu(choice).param_uncertainty.beta_latex,2);
tab_latex_SELO(1,1) = {['  \multicolumn{' num2str(dimension) '}{c}{\textbf{Selective segmentation (' num2str(100*max(Simu(choice).post_prob),'%10.0f') '\%) }} \\']};
tab_latex_SELO(2,1) = {['  \cmidrule(lr){' num2str(dimension+2) '-' num2str(2*dimension+1) '}']};

if(order(ind(choice))==1)
    tab_latex_SELO(3,1) = {' 	Int. & 	AR1 &'};
else
    tab_latex_SELO(3,1) = {' 	Int. & 	'};
end
for i=1:nb_param
    if(i==nb_param)
        tab_latex_SELO(3,1+i) = {[Fact_Name{ind_fact(i)} ' \\ ']};
    else
        tab_latex_SELO(3,1+i) = {[Fact_Name{ind_fact(i)} ' & ']};
    end
end
for i=1:2*regime
   for j=1:dimension
       tab_latex_SELO(3+i,j) = Simu(choice).param_uncertainty.beta_latex(i,j);
   end
end
a = [tab_latex_CP tab_latex_SELO];



%%%%%%%%%%%%%%%%%%%%%%%% Comparison with MV
%%% In CP models
load('.\HF_JBF_with_MDL_12_fact.mat');
load('.\Approche SELO Exhaustive\Insample_HFI_FIA_12_fact.mat');
load('HF_TVP_Insample_12_fact.mat');


%%%% TVP & SELO
Simu(1) = Simu_HFI;
Simu(2) = Simu_FIA;
ind = [1 10];
nb_fact = size(X,2)-1;
nb_start = order(ind) +1 ;
nb_series = max(size(ind));
nb_param = size(param_t,1);
signif_TVP = zeros(nb_fact,nb_series);
signif_SELO = zeros(nb_fact,nb_series);
T = size(param_t,2);
for i=1:nb_series
    param_cur = param_t(:,:,[1 19],ind(i));
    param_cur_SELO = Simu(i).param_uncertainty.beta_over_time(:,:,[1 19]);
    for j=1:nb_fact
        cur = squeeze(param_cur(nb_start(i) + j,:,:));
        if(sum(diff(cur'))~=0)
            ind_not = sum(cur'<=0) == 1;
            if(sum(ind_not)~=T)
                signif_TVP(j,i) = 1;
            end
        end
        
        cur = squeeze(param_cur_SELO(nb_start(i) + j,:,:));
        if(sum(diff(cur'))~=0)
            ind_not = sum(cur'<=0) == 1;
            if(sum(ind_not)~=T)
                signif_SELO(j,i) = 1;
            end
        end
    end
end
signif_all = [signif_TVP(:,1) signif_SELO(:,1) best_perm(:,1) signif_TVP(:,2) signif_SELO(:,2) best_perm(:,10)];
clear tab;
for i=1:nb_fact
   tab(i,1) = {[Fact_Name{i} ' & ']};
   for j=1:6
      if j==6
          ending = ' \\ ';
      else
          ending = ' &  ';
      end
      if(signif_all(i,j)==1)
          surd = ' $\surd$ ';
      else
          surd = '         ';
      end
      tab(i,1+j) = {[surd ending]};
   end
end



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%% Empirical application: Prediction
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
load('.\Forecast_SELO_12_fact.mat')
deb_new = floor(0.2*T)-deb_OOS+1;
clear tab_latex;
clear tab_latex2;
clear tab_latex_CLPD;
clear tab_latex_CLPD2;
tab_latex(1,1) = {'Linear & '};
tab_latex(2,1) = {'CP-MDL & '};
tab_latex(3,1) = {'SELO-MDL & '};
tab_latex(4,1) = {'CP-Yau & '};
tab_latex(5,1) = {'SELO-Yau & '};
tab_latex2 = tab_latex;
tab_latex_CLPD = tab_latex;
tab_latex_CLPD2 = tab_latex;
ind1 = [1 2 4];
ind2 = [2 4];
val = zeros(5,dim_series,2);
val_CLPD = zeros(5,dim_series,2);
for i=1:dim_series/2
    if(i==dim_series/2)
        end_val = ' \\ ';
    else
        end_val = ' & ';
    end
    
    for z=1:3
        val(z,i,1) = sqrt(mean(Summary_MDL(i).MSE_reg(deb_new:end,ind1(z))));
        val(z,i,2) = sqrt(mean(Summary_MDL(7+i).MSE_reg(deb_new:end,ind1(z))));
        
        
        val_CLPD(z,i,1) = sum(Summary_MDL(i).log_pred_dens(deb_new:end,ind1(z)));
        val_CLPD(z,i,2) = sum(Summary_MDL(7+i).log_pred_dens(deb_new:end,ind1(z)));
    end
    for z=1:2
        val(3+z,i,1) = sqrt(mean(Summary(i).MSE_reg(deb_new:end,ind2(z))));
        val(3+z,i,2) = sqrt(mean(Summary(7+i).MSE_reg(deb_new:end,ind2(z))));
        
        val_CLPD(3+z,i,1) = sum(Summary(i).log_pred_dens(deb_new:end,ind2(z)));
        val_CLPD(3+z,i,2) = sum(Summary(7+i).log_pred_dens(deb_new:end,ind2(z)));
    end
    
    [~,ind_max1] = min(val(:,i,1));
    [~,ind_max2] = min(val(:,i,2));

    [~,ind_sorted] = sort(val(:,i,1));
    [~,ind_sorted2] = sort(val(:,i,2));
    for z=1:5
        if(ind_max1==z)
            bold1 = '\textbf{';
            bold2 = '}';
        else
            bold1 = ' ';
            bold2 = ' ';
        end
        if(ind_sorted(2)==z)
            second_best = '*';
        else
            second_best = '';
        end
        
        tab_latex(z,1+i) = {[bold1 num2str(val(z,i,1),'%10.2f') bold2 second_best end_val]};
        if(ind_max2==z)
            bold1 = '\textbf{';
            bold2 = '}';
        else
            bold1 = ' ';
            bold2 = ' ';
        end
        if(ind_sorted2(2)==z)
            second_best = '*';
        else
            second_best = '';
        end
        tab_latex2(z,1+i) = {[bold1 num2str(val(z,i,2),'%10.2f') bold2 second_best end_val]};
    end
    
    [~,ind_max1] = max(val_CLPD(:,i,1));
    [~,ind_max2] = max(val_CLPD(:,i,2));
    
    [~,ind_sorted] = sort(val_CLPD(:,i,1));
    [~,ind_sorted2] = sort(val_CLPD(:,i,2));
    for z=1:5
        if(ind_max1==z)
            bold1 = '\textbf{';
            bold2 = '}';
        else
            bold1 = ' ';
            bold2 = ' ';
        end
        
        if(ind_sorted(end-1)==z)
            second_best = '*';
        else
            second_best = '';
        end
        tab_latex_CLPD(z,1+i) = {[bold1 num2str(val_CLPD(z,i,1),'%10.2f') bold2 second_best end_val]};
        if(ind_max2==z)
            bold1 = '\textbf{';
            bold2 = '}';
        else
            bold1 = ' ';
            bold2 = ' ';
        end
        if(ind_sorted2(end-1)==z)
            second_best = '*';
        else
            second_best = '';
        end
        tab_latex_CLPD2(z,1+i) = {[bold1 num2str(val_CLPD(z,i,2),'%10.2f') bold2 second_best end_val]};
    end
end
tab_all = [tab_latex;tab_latex2;tab_latex_CLPD;tab_latex_CLPD2];




test_q = 0.2:0.05:0.9;
nb_q = max(size(test_q));
count = zeros(nb_q,4);
for i=1:nb_q
    deb_new = floor(test_q(i)*T)-deb_OOS+1;
    RMSE_diff = zeros(dim_series,2);
    for z=1:dim_series
        RMSE_diff(z,1) = sqrt(mean(Summary(z).MSE_reg(deb_new:end,2))) - sqrt(mean(Summary(z).MSE_reg(deb_new:end,4)));
        RMSE_diff(z,2) = sum(Summary(z).log_pred_dens(deb_new:end,4)) - sum(Summary(z).log_pred_dens(deb_new:end,2));
        
        RMSE_diff(z,3) = sqrt(mean(Summary_MDL(z).MSE_reg(deb_new:end,2))) - sqrt(mean(Summary_MDL(z).MSE_reg(deb_new:end,4)));
        RMSE_diff(z,4) = sum(Summary_MDL(z).log_pred_dens(deb_new:end,4)) - sum(Summary_MDL(z).log_pred_dens(deb_new:end,2));
    end
    count(i,:) = sum(RMSE_diff>0);
end



%%%%%%%%%% Without MDL
deb_new = floor(0.2*T)-deb_OOS+1;
clear tab_latex;
clear tab_latex2;
clear tab_latex_CLPD;
clear tab_latex_CLPD2;
tab_latex(1,1) = {'Linear & '};
tab_latex(2,1) = {'CP & '};
tab_latex(3,1) = {'SELO & '};
tab_latex2 = tab_latex;
tab_latex_CLPD = tab_latex;
tab_latex_CLPD2 = tab_latex;
ind2 = [1 2 4];
val = zeros(3,dim_series,2);
val_CLPD = zeros(3,dim_series,2);
for i=1:dim_series/2
    if(i==dim_series/2)
        end_val = ' \\ ';
    else
        end_val = ' & ';
    end
    
    for z=1:3
        val(z,i,1) = sqrt(mean(Summary(i).MSE_reg(deb_new:end,ind2(z))));
        val(z,i,2) = sqrt(mean(Summary(7+i).MSE_reg(deb_new:end,ind2(z))));
        
        val_CLPD(z,i,1) = sum(Summary(i).log_pred_dens(deb_new:end,ind2(z)));
        val_CLPD(z,i,2) = sum(Summary(7+i).log_pred_dens(deb_new:end,ind2(z)));
    end
    
    
    [~,ind_max1] = min(val(:,i,1));
    [~,ind_max2] = min(val(:,i,2));
    
    [~,ind_sorted] = sort(val(:,i,1));
    [~,ind_sorted2] = sort(val(:,i,2));
    for z=1:3
        if(ind_max1==z)
            bold1 = '\textbf{';
            bold2 = '}';
        else
            bold1 = ' ';
            bold2 = ' ';
        end
        if(ind_sorted(2)==z)
            second_best = '*';
        else
            second_best = '';
        end
        tab_latex(z,1+i) = {[bold1 num2str(val(z,i,1),'%10.2f') second_best bold2 end_val]};
        if(ind_max2==z)
            bold1 = '\textbf{';
            bold2 = '}';
        else
            bold1 = ' ';
            bold2 = ' ';
        end
        if(ind_sorted2(2)==z)
            second_best = '*';
        else
            second_best = '';
        end
        tab_latex2(z,1+i) = {[bold1 num2str(val(z,i,2),'%10.2f') second_best bold2 end_val]};
    end
    
    [~,ind_max1] = max(val_CLPD(:,i,1));
    [~,ind_max2] = max(val_CLPD(:,i,2));
    
    [~,ind_sorted] = sort(val_CLPD(:,i,1));
    [~,ind_sorted2] = sort(val_CLPD(:,i,2));
    for z=1:3
        if(ind_max1==z)
            bold1 = '\textbf{';
            bold2 = '}';
        else
            bold1 = ' ';
            bold2 = ' ';
        end
        if(ind_sorted(2)==z)
            second_best = '*';
        else
            second_best = '';
        end
        tab_latex_CLPD(z,1+i) = {[bold1 num2str(val_CLPD(z,i,1),'%10.2f') second_best bold2 end_val]};
        if(ind_max2==z)
            bold1 = '\textbf{';
            bold2 = '}';
        else
            bold1 = ' ';
            bold2 = ' ';
        end
        if(ind_sorted2(2)==z)
            second_best = '*';
        else
            second_best = '';
        end
        tab_latex_CLPD2(z,1+i) = {[bold1 num2str(val_CLPD(z,i,2),'%10.2f') second_best bold2 end_val]};
    end
end
tab_all = [tab_latex;tab_latex2;tab_latex_CLPD;tab_latex_CLPD2];

test_q = 0.2:0.05:0.9;
nb_q = max(size(test_q));
count = zeros(nb_q,2);
for i=1:nb_q
    deb_new = floor(test_q(i)*T)-deb_OOS+1;
    RMSE_diff = zeros(dim_series,2);
    for z=1:dim_series
        RMSE_diff(z,1) = sqrt(mean(Summary(z).MSE_reg(deb_new:end,2))) - sqrt(mean(Summary(z).MSE_reg(deb_new:end,4)));
        RMSE_diff(z,2) = sum(Summary(z).log_pred_dens(deb_new:end,4)) - sum(Summary(z).log_pred_dens(deb_new:end,2));
    end
    count(i,:) = sum(RMSE_diff>0);
end


